Lane-Emden Equation: Picard vs Pade

The very accurate analytical solutions are found to Lane-Emden equation of arbitrary index, n, using Picard type iteration scheme and rational Pade approximants. For n=2 the dimensionless polytropic "radius" and "mass" are 4.35287459595 and 2.4110450121, with the largest ever accuracy.

==> src/LEEPP.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     98968,       3195]*)
(*NotebookOutlinePosition[     99897,       3226]*)
(*  CellTagsIndexPosition[     99853,       3222]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
  StyleBox["Lane-Emden Equation: Picard vs Pade",
    FontSize->14],
  "\n",
  StyleBox["Zakir F. Seidov, Research Institute, College of Judea and \
Samaria, \nAriel , 44837 Israel", "Subsubtitle",
    FontSize->12],
  StyleBox["\n", "Subsubtitle"],
  StyleBox["The approximate analytical solutions are found to Lane-Emden \
equation using Picard type  iteration and rational Pade approximants. The \
presented values for the case of ", "Text",
    FontFamily->"Courier New",
    FontSize->10,
    FontWeight->"Plain"],
  StyleBox["n=2", "Text",
    FontFamily->"Courier New",
    FontSize->10,
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" are  more accurate than any one known in literature.", "Text",
    FontFamily->"Courier New",
    FontSize->10,
    FontWeight->"Plain"]
}], "Title",
  PageWidth->PaperWidth,
  TextAlignment->Center],

Cell[BoxData[{
    StyleBox["Introduction",
      "Subsection"], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["  ",
        FontSize->10], 
      StyleBox[\(The\ investigation\ of\ Lane - 
          Emden\ \((LEE)\) equation\ has\ a\ long - standing\ history\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(\((see, \ e . g . , \ \([1\  - \ 10]\), \ 
            to\ mention\ only\ part\ of\ a\ vast\ literature)\) . \ 
          Recently\),
        FontSize->10], 
      StyleBox["   ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(Schaudt\ [
            6]\ has\ shown\ that\ Picard\ \ type\ iteration\ \ scheme\ \ may\ \
be\ used\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(to\ show\ the\ existence\),
        FontSize->10], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\(uniqueness\ and\ regularity\ of\ global\ solutions\ of\ \
LEE\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\(in\ particular\),
        FontSize->10], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          StyleBox["for",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["n",
            FontSlant->"Italic"]}], 
        StyleBox["\[GreaterEqual]",
          FontSlant->"Italic"], 
        StyleBox[
          RowBox[{
            StyleBox["1",
              FontSlant->"Italic"], 
            StyleBox[".",
              FontSize->10]}]]}]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(In\ this\ paper\ it\ was\ shown\ that\ straightforward\ \
usage\ of\ Picard\ iteration\ \ at\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["general",
            FontSize->10], 
          StyleBox["  ",
            FontSize->10], 
          StyleBox["case",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["arbitrary",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["n",
            FontSlant->"Italic"], 
          StyleBox[" ",
            FontSize->10], 
          RowBox[{
            StyleBox["(",
              FontSize->10], 
            RowBox[{
              RowBox[{
                StyleBox["even",
                  FontSize->10], 
                StyleBox[" ",
                  FontSize->10], 
                StyleBox["for",
                  FontSize->10], 
                StyleBox[" ",
                  FontSize->10], 
                StyleBox["n",
                  FontSlant->"Italic"]}], 
              StyleBox["\[GreaterEqual]",
                FontSlant->"Italic"], 
              StyleBox["1",
                FontSlant->"Italic"]}], 
            StyleBox[")",
              FontSize->10]}], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["is",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["not",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["possible",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["analytically",
            FontSize->10]}], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          RowBox[{
            StyleBox["and",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["so",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["we",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["apply",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["this",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["procedure",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["for",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["particular",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["case",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["of",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["n",
              FontSlant->"Italic"]}], 
          StyleBox["=",
            FontSlant->"Italic"], 
          StyleBox[
            RowBox[{
              StyleBox["2",
                FontSlant->"Italic"], 
              StyleBox[".",
                FontSize->10]}]]}]}], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[
        RowBox[{
          StyleBox[
            RowBox[{
              StyleBox["T",
                FontSize->10], "he"}]], " ", "iterations", " ", "are", " ", 
          "converging", " ", "and", " ", "allow", " ", "to", " ", "obtain", 
          " ", "the", " ", "solution"}],
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(up\ to\ \ first\ zero\ of\ solution\ with\ \ great\ accuracy \
. \ \[IndentingNewLine]Then\ we\ consider\ the\ modification\ of\ iteration\ \
scheme\ allowing\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(to\ get\ very\ accurate\ Pade\ approximations\ \ and\ the\ \
values\ of\ relevant\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(parameter\ at\ first\ zero\ of\ Lane - 
          Emden\ function . \ \ \[IndentingNewLine]We\ conclude\ that\ \
integral\ form\ of\ LEE\ allows\ to\ get\ \((analytical)\)\ approximations\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(in\ the\ terms\ of\ economized\ series\ \
\((rather\ \ polynomials)\)\ and\ of\ Pade\ approximants\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox[\(in\ the\ way\ which\ is\ not\ straightforward\ from\ \
differential\ form\ of\ LEE . \[IndentingNewLine]Presented\ results\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          RowBox[{
            StyleBox["for",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["the",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["case",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["of",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["n",
              FontSize->12,
              FontSlant->"Italic"]}], 
          StyleBox["=",
            FontSize->12,
            FontSlant->"Italic"], 
          StyleBox["2",
            FontSize->12,
            FontSlant->"Italic"]}], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(are\ \ more\ accurate\),
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["than",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox["ones",
        FontSize->10], 
      StyleBox["  ",
        FontSize->10], 
      StyleBox["known",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox["in",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        StyleBox["literature",
          FontSize->10], 
        StyleBox[".",
          FontSize->10], 
        StyleBox["\[IndentingNewLine]",
          FontSize->10], "\[IndentingNewLine]", 
        StyleBox[
          RowBox[{" ", 
            StyleBox[" ",
              "Subsection"]}]], 
        StyleBox["ODE",
          "Subsection"]}], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["and",
        "Subsection"], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["integral",
        "Subsection"], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["equation",
        "Subsection"]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          
          StyleBox[\(Lane - 
              Emden\ equation\ \((LEEn)\) 
                is\ a\ second\ order\ ODE\ with\ parameter\ n\ [1, 2]\),
            FontSize->10], 
          StyleBox[":",
            FontSize->10], "\[IndentingNewLine]", 
          StyleBox[\(y'' \((x)\)\  + \ \(2\/x\) y' \((x)\)\),
            "DisplayFormula"]}], 
        StyleBox[" ",
          "DisplayFormula"], 
        StyleBox["=",
          "DisplayFormula"], 
        StyleBox[" ",
          "DisplayFormula"], 
        StyleBox[\(\(-\ y\^n\) \((x)\)\),
          "DisplayFormula"]}], 
      StyleBox[",",
        "DisplayFormula"], 
      StyleBox[" ",
        "DisplayFormula"], 
      StyleBox[\(y \((0)\)\  = \ 1\),
        "DisplayFormula"], 
      StyleBox[",",
        "DisplayFormula"], 
      StyleBox[" ",
        "DisplayFormula"], 
      StyleBox[\(y' \((0)\)\  = \ 0. \ \((1)\)\),
        "DisplayFormula"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(By\ usual\ way\ \((see, \ \(\(eg\)\(.\)\), \ \([3 - 
                6]\))\)\ it\ may\ be\ rewritten\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["as",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["nonlinear",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["integral",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["equation",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["Volterra",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          StyleBox["type",
            FontSize->10], 
          StyleBox[":",
            FontSize->10], 
          StyleBox["\[IndentingNewLine]",
            FontSize->10], "\[IndentingNewLine]", 
          StyleBox[\(y \((x)\)\),
            "DisplayFormula"]}]}], 
      StyleBox["=",
        "DisplayFormula"], 
      StyleBox[\(1 - \[Integral]\_0\%x 
              s \((1 - s\/x)\) \(y\^n\) \((s)\) \[DifferentialD]s . \((2)\)\),
        
        "DisplayFormula"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(This\ integral\ form\ of\ LEEn\ is\ more\ \ profitable\ \
comparing\ to\ \((1)\)\ in\ several\ aspects, \ \[IndentingNewLine]reason\ \
for\ this\ being\ the\ explicit\ taking\ into\ \
account\ \ the\ \ initial\ \ conditions\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["while",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox["deriving",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\((2)\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox["from",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        StyleBox[\((1)\),
          FontSize->10], 
        StyleBox[".",
          FontSize->10], 
        StyleBox["\[IndentingNewLine]",
          FontSize->10], 
        StyleBox["\[IndentingNewLine]",
          FontSize->12], 
        StyleBox["Iterative",
          "Subsection"]}], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["procedure",
        "Subsection"], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["in",
        "Subsection"], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["general",
        "Subsection"], 
      StyleBox[" ",
        "Subsection"], 
      StyleBox["case",
        "Subsection"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(We\ use\ here\ \((2)\)\ for\ obtaining\ approximate\ \
analytical\ solutions\ of\ LEEn . \[IndentingNewLine]To\ this\ end\),
        FontSize->10], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          StyleBox["we",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["rewrite",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[\((2)\),
            FontSize->10], 
          RowBox[{
            StyleBox["as",
              FontSize->10], 
            StyleBox[":",
              FontSize->10], "\[IndentingNewLine]", 
            StyleBox[\(\(y\_\(k + 1\)\) \((x)\)\),
              "DisplayFormula"]}]}], 
        StyleBox["=",
          "DisplayFormula"], 
        StyleBox[\(1 - \[Integral]\_0\%x 
                s \((1 - 
                    s\/x)\) \(y\_k\^n\) \((s)\) \[DifferentialD]s . \ \((3)\)\
\),
          "DisplayFormula"]}]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(In\ this\ form\ , 
        one\ clearly\ sees\ the\ possibility\ to\ solve\ the\ LEEn\ by\ \
Picard\ type\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(iteration\ procedure\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          RowBox[{
            StyleBox["which",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["should",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["be",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["converging",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["at",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["least",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["for",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["n",
              FontSlant->"Italic"]}], 
          StyleBox["\[GreaterEqual]",
            FontSlant->"Italic"], 
          RowBox[{
            RowBox[{
              RowBox[{
                StyleBox["1",
                  FontSlant->"Italic"], 
                StyleBox[" ",
                  FontSize->10], 
                StyleBox["[",
                  FontSize->10], 
                StyleBox["6",
                  FontSize->10], 
                StyleBox["]",
                  FontSize->10]}], 
              StyleBox[".",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], "\[IndentingNewLine]", 
              StyleBox["Note",
                FontSize->10]}], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["that",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["there",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["is",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["no",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["such",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["iterative",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["procedure",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["known",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["for",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["LEE",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["in",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["form",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox[\(\((1)\) . \[IndentingNewLine]Now\),
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["we",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["start",
              FontSize->10], 
            StyleBox["  ",
              FontSize->10], 
            StyleBox["with",
              FontSize->10], " ", 
            StyleBox[\(y\_0\),
              FontSlant->"Italic"], 
            StyleBox[\((s)\),
              FontSlant->"Italic"]}]}], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        RowBox[{
          RowBox[{
            RowBox[{
              RowBox[{
                StyleBox["1",
                  FontSlant->"Italic"], " ", ".", " ", 
                StyleBox["We",
                  FontSize->10]}], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["get",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              RowBox[{
                StyleBox["(",
                  FontSize->10], 
                RowBox[{
                  StyleBox["for",
                    FontSize->10], 
                  StyleBox[" ",
                    FontSize->10], 
                  StyleBox["any",
                    FontSize->10], 
                  StyleBox[" ",
                    FontSize->10], 
                  RowBox[{
                    StyleBox["n",
                      FontSize->12,
                      FontSlant->"Italic"], 
                    StyleBox["!",
                      FontSize->10]}]}], 
                StyleBox[")",
                  FontSize->10]}]}], ":", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            StyleBox[\(\(y\_1\) \((x)\)\),
              "DisplayFormula",
              FontSlant->"Italic"]}], 
          StyleBox["=",
            "DisplayFormula",
            FontSlant->"Italic"], 
          StyleBox[\(1 - x\^2\/6\),
            "DisplayFormula",
            FontSlant->"Italic"]}]}], 
      StyleBox[",",
        "DisplayFormula",
        FontSlant->"Italic"], 
      StyleBox[\((4)\),
        "DisplayFormula",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        "DisplayFormula",
        FontSlant->"Italic"], 
      StyleBox[\(\(y\_2\) \((x)\) = \ \(\(-2\) + n\)\/\(1 + n\) + \(3 \((1 - \
x\^2\/6)\)\^\(n + 1\)\)\/\(\(\ \)\((1 + n)\)\) + 
            1\/3\ \(\(\(x\^2\)\(\ \)\)\_2\) \(F\_1\) \((3\/2, \(-n\); 5\/2; 
                  x\^2\/6)\)\  . \((5)\)\),
        "DisplayFormula",
        FontSlant->"Italic"], 
      StyleBox["\[IndentingNewLine]",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["Next",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["step",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["leads",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["to",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["uncalculable",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["integrals",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["thus",
          FontSize->10], 
        StyleBox[" ",
          FontSize->12], 
        StyleBox["precluding",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["any",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["further",
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox[\((\(analytical!\))\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->12], 
        StyleBox["iteration",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["for",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["general",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["n",
          FontSlant->"Italic"]}], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          StyleBox[\(starting\ with\ ideal\ zero\),
            FontSize->10], 
          StyleBox["-",
            FontSize->10], 
          RowBox[{
            StyleBox["step",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox[\(y\_o\),
              FontSlant->"Italic"], 
            StyleBox[\((x)\),
              FontSlant->"Italic"]}]}], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        RowBox[{
          RowBox[{
            StyleBox["1",
              FontSlant->"Italic"], 
            StyleBox[" ",
              FontSize->10], 
            RowBox[{
              StyleBox[\((in\ the\ spirit\ of\ [6])\),
                FontSize->10], 
              StyleBox[".",
                FontSize->10], 
              StyleBox["  ",
                FontSize->12], "\[IndentingNewLine]", "\[IndentingNewLine]", 
              StyleBox["Case",
                "Subsection"]}], 
            StyleBox[" ",
              "Subsection"], 
            StyleBox["of",
              "Subsection"], 
            StyleBox[" ",
              "Subsection"], 
            StyleBox["n",
              "Subsection"]}], 
          StyleBox["=",
            "Subsection"], 
          StyleBox["2",
            "Subsection"]}]}]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["So",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["we",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["consider",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["particular",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["values",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["n",
          FontSlant->"Italic"]}], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          StyleBox["e",
            FontSize->10], 
          StyleBox[".",
            FontSize->10], 
          StyleBox["g",
            FontSize->10], 
          StyleBox[".",
            FontSize->10], 
          StyleBox[" ",
            "DisplayFormula",
            FontSize->10,
            FontSlant->"Italic"], 
          StyleBox["n",
            "DisplayFormula",
            FontSlant->"Italic"]}], 
        StyleBox[" ",
          "DisplayFormula",
          FontSlant->"Italic"], 
        StyleBox["=",
          "DisplayFormula",
          FontSlant->"Italic"], 
        StyleBox[" ",
          "DisplayFormula",
          FontSlant->"Italic"], 
        RowBox[{
          RowBox[{
            StyleBox["2",
              "DisplayFormula",
              FontSlant->"Italic"], 
            StyleBox[":",
              FontSize->10], "\[IndentingNewLine]", 
            StyleBox[\(\(y\_2\) \((x)\)\),
              "DisplayFormula",
              FontSlant->"Italic"]}], 
          StyleBox[" ",
            "DisplayFormula",
            FontSlant->"Italic"], 
          StyleBox["=",
            "DisplayFormula",
            FontSlant->"Italic"], 
          StyleBox[" ",
            "DisplayFormula",
            FontSlant->"Italic"], 
          StyleBox[\(1 - x\^2\/6 + x\^4\/60 - \(x\^6\/1512\) . \ \((6)\)\),
            "DisplayFormula",
            FontSlant->"Italic"]}]}]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(Note\ that\ , \ in\ \((6)\), \ 
        only\ first\ three\ terms\ \ coincide\ with\ \ power\ series\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["expansion",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[
          RowBox[{
            StyleBox[" ",
              FontSize->10], " "}]], 
        StyleBox["y",
          FontSlant->"Italic"], 
        StyleBox[\((x)\),
          FontSlant->"Italic"], " ", 
        StyleBox["around",
          FontSize->10], " ", 
        StyleBox["x",
          FontSlant->"Italic"]}], 
      StyleBox["=",
        FontSlant->"Italic"], 
      StyleBox[
        RowBox[{
          StyleBox["0",
            FontSlant->"Italic"], "."}]]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(Rather\ each\ Picard\ iteration\ gives\ in\ some\ sense\ \
economized\ power\ series\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["the",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["order",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["which",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["rapidly",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["increases",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["with",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["iteration",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[\(number . \ \[IndentingNewLine]This\),
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["allows",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["to",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["calculate",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["function",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["y",
            FontSlant->"Italic"], 
          StyleBox[\((x)\),
            FontSlant->"Italic"]}], ",", " ", 
        StyleBox[\(and\ even\ the\ first\ zero\),
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["of",
            FontSize->10], " ", 
          StyleBox["y",
            FontSlant->"Italic"], 
          StyleBox[\((x)\),
            FontSlant->"Italic"]}], ",", 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(with\ great\ accuracy . \[IndentingNewLine]Second\ \
iteration\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], " ", 
        RowBox[{
          StyleBox[\(y\_2\),
            FontSlant->"Italic"], 
          StyleBox[\((x)\),
            FontSlant->"Italic"], " ", \((6)\)}], ",", " ", 
        RowBox[{
          RowBox[{
            StyleBox["has",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["the",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["first",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["zero",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox[\(X\_\(\(2\)\(\ \)\)\),
              FontSlant->"Italic"]}], 
          StyleBox["=",
            FontSlant->"Italic"], 
          StyleBox[" ",
            FontSlant->"Italic"], 
          StyleBox["3.89295",
            FontSlant->"Italic"]}], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(which\ is\ a\ rather\ rough\ estimation . \ 
              In\ the\ Table\ 1\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[\(we\ present\ the\ values\),
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox[\(of\ first\ zero\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        RowBox[{
          RowBox[{
            SubscriptBox[
              StyleBox["X",
                FontSlant->"Italic"], \(\(k\)\(,\)\)], " ", 
            StyleBox["such",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["that",
              FontSize->10], " ", 
            StyleBox[\(y\_k\),
              FontSlant->"Italic"], 
            StyleBox[\((X\_k)\),
              FontSlant->"Italic"]}], 
          StyleBox["=",
            FontSlant->"Italic"], 
          StyleBox["0",
            FontSlant->"Italic"]}], ",", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"for", " ", 
              StyleBox["n",
                FontSlant->"Italic"]}], 
            StyleBox["=",
              FontSlant->"Italic"], 
            StyleBox[\(2!\),
              FontSlant->"Italic"]}], ")"}]}], " "}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["from",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["several",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["Picard",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          StyleBox["iterations",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[":",
            FontSize->10], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          
          StyleBox[\(Table\ 1.  
              Parameters\ at\ first\ zero\ of\ solution\ to\ LEE2\),
            FontWeight->"Bold"]}]}], 
      StyleBox["     ",
        FontWeight->"Bold"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[
        RowBox[{"   ", 
          StyleBox["     ",
            FontSlant->"Italic"]}]], 
      RowBox[{
        RowBox[{
          StyleBox["k",
            FontSlant->"Italic"], 
          StyleBox[
            StyleBox[
              RowBox[{"               ", 
                StyleBox[" ",
                  FontSlant->"Italic"]}]],
            FontSlant->"Italic"], 
          StyleBox[\(X\_k\),
            FontSlant->"Italic"], 
          StyleBox["                     ",
            FontSlant->"Italic"], 
          StyleBox[\(X\_\(p, 2  k - 2\)\),
            FontSlant->"Italic"], 
          StyleBox["             ",
            FontSlant->"Italic"], 
          StyleBox["\[Mu]",
            FontSlant->"Italic"]}], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox[\(\(-x\^\(\(2\)\(\ \ \)\)\) y' \((x)\) /. 
            x \[Rule] \ X\_\(p, 2  k - 2\)\),
          FontSlant->"Italic"]}], 
      StyleBox[" ",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["                        ",
        FontSlant->"Italic"], 
      StyleBox[\(\
Picard\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ Pade\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ P\
ade\),
        FontSlant->"Italic"], 
      StyleBox["   ",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["        ",
        FontSlant->"Italic"], 
      StyleBox[\(0\ \ \ \ \ \ \ \ \ \ \ \ \ \ \  - \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \(-\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \(-\ \ \ \ \ \ \ \ \ \ \ \ \ \
\[IndentingNewLine]1\)\)\ \ \ \ \ \ \ \ \ \ \ \ \ 6\^\(1/2\)\ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \  - \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \(-\ \[IndentingNewLine]\ 
              2\)\ \ \ \ \ \ 3.89295362\ \ \ \ \ \ \ 3.\
87298173844\ \ \ \ \ \ \ \ \ \ 3.0983859052\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(3\ \ \ \ \ \ 4.48977893\ \ \ \ \ \ \ 4.\
40920514416\ \ \ \ \ \ \ \ \ \ \ 2.2244983076\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(4\ \ \ \ \ \ 4.33734237\ \ \ \ \ \ \ 4.\
35230464399\ \ \ \ \ \ \ \ \ \ \ 2.4143159741\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(5\ \ \ \ \ \ 4.35410947\ \ \ \ \ \ \ 4.\
35287035336\ \ \ \ \ \ \ \ \ \ \ 2.4110793941\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(6\ \ \ \ \ \ 4.35280006\ \ \ \ \ \ \ 4.\
35287444601\ \ \ \ \ \ \ \ \ \ \ 2.4110474718\),
        FontSlant->"Italic"], 
      StyleBox["     ",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(7\ \ \ \ \ \ 4.35287815\ \ \ \ \ \ \ 4.\
35287459842\ \ \ \ \ \ \ \ \ \ \ 2.4110459822\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(8\ \ \ \ \ \ \ \ \ \ \ \ \ \  - \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ 4.35287463348\ \ \ \ \ \ \ \ \ \ \ 2.4110465354\),
        FontSlant->"Italic"], 
      StyleBox["           ",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["       ",
        FontSlant->"Italic"], 
      StyleBox[\(9\ \ \ \ \ \ \ \ \ \ \ \ \ \  - \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ 4.35287459594\ \ \ \ \ \ \ \ \ \ \ 2.4110460122\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["     ",
        FontSlant->"Italic"], 
      StyleBox[\(10\ \ \ \ \ \ \ \ \ \ \ \ \ \  - \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ 4.35287459595\ \ \ \ \ \ \ \ \ \ \ 2.4110460121\),
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["     ",
        FontSlant->"Italic"], 
      StyleBox[\(11\ \ \ \ \ \ \ \ \ \ \ \ \ \  - \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ 4.35287459595\ \ \ \ \ \ \ \ \ \ \ 2.4110460121\),
        FontSlant->"Italic"], "\[IndentingNewLine]", 
      "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[
        RowBox[{"  ", 
          StyleBox["    ",
            "Section"]}]], 
      StyleBox[\(Picard\ iteration, power\ series\ and\ Pade\ approximation\),
        
        "Subsection"]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(We\ observe\ the\ convergence\ of\ Picard\ type\ iteration\ \
scheme\ of\ solution\ to\ LEEn\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["starting",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["with",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["zero",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["approximation",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[\(y\_0\),
            FontSlant->"Italic"], 
          StyleBox[" ",
            FontSlant->"Italic"], 
          StyleBox[\((x)\),
            FontSlant->"Italic"]}], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox["1",
          FontSlant->"Italic"]}], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          StyleBox["for",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["LEEn",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["parameter",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["n",
            FontSlant->"Italic"]}], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox[
          RowBox[{
            StyleBox["2",
              FontSlant->"Italic"], 
            StyleBox[".",
              FontSize->10]}]]}]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox[\(The\ reason\ of\ this\ convergence\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(one\ may\ guess\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(is\ that\ in\ Picard\ iterations\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], "\[IndentingNewLine]", 
        StyleBox[\(even\ in\ this\ rather\ simple\ case\ of\ LEE2\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(we\ get\ not\ exact\ power\ series\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(but\ in\ some\ sense\ economized\ power\ series . \ \
\[IndentingNewLine]It\ is\ known\ [7]\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          StyleBox["that",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["exact",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["power",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["series",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["expansion",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["function",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["y",
            FontSlant->"Italic"], 
          StyleBox[\((x)\),
            FontSlant->"Italic"]}]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["for",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["arbitrary",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["n",
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["has",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["radius",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["convergence",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["in",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["all",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["cases",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["less",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["than",
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["first",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["zero",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["y",
          FontSlant->"Italic"], 
        RowBox[{
          RowBox[{
            StyleBox["(",
              FontSlant->"Italic"], 
            StyleBox["x",
              FontSlant->"Italic"], 
            StyleBox[")",
              FontSize->10]}], 
          StyleBox[".",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["So",
            FontSize->10]}], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["method",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["power",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["series",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["can",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["not",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["allow",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["to",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["find",
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["first",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["zero",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["function",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["y",
          FontSlant->"Italic"], 
        RowBox[{
          StyleBox[\((x)\),
            FontSlant->"Italic"], 
          StyleBox[".",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["However",
            FontSize->10]}], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["one",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["can",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["use",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["power",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["series",
          FontSize->10]}], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(as\ an\ intermediate\ result\ to\ get\ from\ them\ Pade\ \
approximations, \ which\ are\ \((much\ more)\)\ accurate\ than\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(corresponding\ parent\ power\ series\ \((see, \ 
              e . g . , \([8, 
                9]\))\) . \[IndentingNewLine]In\ order\ to\ illustrate\ the\ \
advantage\ of\ Pade\ approximation\ in\ comparison\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(with\ Picard\ iterative\ scheme\ \ \((not\ speaking\ of\ \
pure\ power\ series\ \ with\ \ \ their\ small\ radius\ of\ \
\(convergence!\))\)\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(we\ present\ so\ called\ \ diagonal\ Pade\ approximation\ of\
\ eighth\ order\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[",",
        FontSize->10], 
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\(PA[8, 8]\),
        FontSize->10], 
      StyleBox[",",
        FontSize->10], "\[IndentingNewLine]", 
      RowBox[{
        RowBox[{
          StyleBox["to",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["solution",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          RowBox[{
            StyleBox["LEE2",
              FontSize->10], 
            StyleBox[":",
              FontSize->10], 
            StyleBox["\[IndentingNewLine]",
              FontSize->10], "\[IndentingNewLine]", 
            StyleBox[\(PA[8, 8]\),
              FontSlant->"Italic"]}]}], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox[\(\((838857127878000 - 36744139139400\ x\^2 - 
                296471637000\ x\^4 - 4578235200\ x\^6 - 
                39340559\ x\^8)\)/\((6\ \((139809521313000 + 
                      17177563695600\ x\^2 + 483356654550\ x\^4 - 
                      3069772860\ x\^6 - 18829469\ x\^8)\))\) . \((7)\)\),
          FontSlant->"Italic"]}]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(It' 
          s\ \ size\ is\ incomparably\ smaller\ than\ that\ of\ Picard\ \
iterations\),
        FontSize->10], 
      StyleBox["  ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(of\ the\ similar\ accuracy\ \ of\ evaluated\ value\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["first",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["zero",
          FontSize->10], 
        StyleBox[
          RowBox[{
            StyleBox["  ",
              FontSize->10], 
            StyleBox[" ",
              FontSlant->"Italic"]}]], 
        StyleBox[\(X\_\(p, 8\)\),
          FontSlant->"Italic"]}], 
      StyleBox["=",
        FontSlant->"Italic"], 
      StyleBox[" ",
        FontSlant->"Italic"], 
      RowBox[{
        RowBox[{
          StyleBox["4.35287035336",
            FontSlant->"Italic"], ".", "\[IndentingNewLine]", 
          StyleBox["\[IndentingNewLine]",
            "Section"], 
          StyleBox["Pade",
            "Subsection"]}], 
        StyleBox[" ",
          "Subsection"], 
        StyleBox["approximation",
          "Subsection"]}]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["So",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["we",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["suggest",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["the",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["more",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["effective",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["modification",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["Picard",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["iteration",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(scheme . \ \[IndentingNewLine]First\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["we",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["find",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["power",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["series",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["using",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["expansion",
          FontSize->10,
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], " ", 
        StyleBox[\(\(\(y\)\(\ \)\)\^n\),
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        StyleBox[\((x)\),
          FontSlant->"Italic"]}], 
      StyleBox[" ",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["in",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["the",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["integrand",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["in",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\((3)\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["and",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["then",
          FontSize->10], " ", 
        StyleBox["calculate",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["the",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(integral . \ We\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["note",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["that",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["the",
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\(general\ recursive\ relation\ for\ coefficients\ of\ power\ \
series\ for\ function\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["y",
          FontSlant->"Italic"], 
        StyleBox[\((x)\),
          FontSlant->"Italic"], " ", 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["arbitrary",
          FontSize->10], " ", 
        StyleBox["n",
          FontSlant->"Italic"], " ", 
        StyleBox["is",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["given",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          StyleBox[\(in\ [7]\),
            FontSize->10], ".", " ", 
          StyleBox["Here",
            FontSize->10]}], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["we",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["wish",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["to",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["underline",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["that",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["even",
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\(not\ knowing\ these\ recurrence\ relations\ one\ can\ \
calculate\ \ the\ power\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[" ",
        FontSize->10], 
      StyleBox[\(series\ coefficients\ with\ iterative\ scheme\ from\ \((3)\)\
\ while\ obtaining\),
        FontSize->10], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["the",
          FontSize->10], 
        StyleBox["  ",
          FontSize->10], 
        StyleBox["coefficients",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["of",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["power",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["series",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["from",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\((1)\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["is",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["not",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["so",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          StyleBox["straightforward",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[".",
            FontSize->10], "   ", "\[IndentingNewLine]", 
          StyleBox["We",
            FontSize->10]}], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["start",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["with",
          FontSize->10], 
        StyleBox[
          RowBox[{
            StyleBox[" ",
              FontSize->10], " "}]], 
        StyleBox[\(y\_1\),
          FontSlant->"Italic"], 
        StyleBox[\((x)\),
          FontSlant->"Italic"]}], 
      StyleBox[" ",
        FontSlant->"Italic"], 
      StyleBox["=",
        FontSlant->"Italic"], 
      StyleBox[" ",
        FontSlant->"Italic"], 
      RowBox[{
        StyleBox["1",
          FontSlant->"Italic"], 
        StyleBox["-",
          FontSlant->"Italic"], 
        RowBox[{
          RowBox[{
            StyleBox[\(x\^2\/6\),
              FontSlant->"Italic"], 
            StyleBox[".",
              FontSlant->"Italic"], "\[IndentingNewLine]", 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["Then",
              FontSize->10]}], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["using",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["iterative",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["procedure",
            FontSize->10], 
          StyleBox["  ",
            FontSize->10], 
          StyleBox[\((3)\),
            FontSize->10], 
          StyleBox["  ",
            FontSize->10], 
          StyleBox["several",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["times",
            FontSize->10]}]}]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["we",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["get",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["the",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["power",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["series",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["for",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["general",
            FontSize->10], " ", 
          RowBox[{
            StyleBox["n",
              FontSlant->"Italic"], ":", " ", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            StyleBox[\(\(y\_s\) \((x)\)\),
              FontSlant->"Italic"]}]}], 
        StyleBox["=",
          FontSlant->"Italic"], 
        StyleBox[\(1 - 
            x\^2\/6 + \(n\ x\^4\)\/120 - \(n\ \((\(-5\) + 8\ n)\)\ \
x\^6\)\/15120 + \(n\ \((70 - 183\ n + 122\ n\^2)\)\ x\^8\)\/3265920 - \(n\ \
\((\(-3150\) + 10805\ n - 12642\ n\^2 + 5032\ n\^3)\)\ x\^10\)\/1796256000 + \
\(n\ \((138600 - 574850\ n + 915935\ n\^2 - 663166\ n\^3 + 183616\ n\^4)\)\ x\
\^12\)\/840647808000 - \(\(n\ x\^14\)\/1235752277760000\) \((\(-21021000\) + 
                  101038350\ n - 199037015\ n\^2 + 200573786\ n\^3 - 
                  103178392\ n\^4 + 
                  21625216\ n\^5)\)\  + \(n\ x\^16\)\/1008373858652160000\ \
\((1891890000 - 10267435500\ n + 23780949500\ n\^2 - 30057075285\ n\^3 + 
                    21827357636\ n\^4 - 8618115372\ n\^5 + 
                    1442431856\ n\^6)\)\  . \((8)\)\),
          FontSlant->"Italic"]}], 
      "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          RowBox[{
            RowBox[{
              StyleBox["Using",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["this",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["power",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["series",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["we",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["get",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox["several",
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              StyleBox[\(Pade\ [k, k]\),
                FontSize->10], 
              StyleBox[" ",
                FontSize->10], 
              RowBox[{
                StyleBox["approximations",
                  FontSize->10], 
                StyleBox[":",
                  FontSize->10], 
                StyleBox["\[IndentingNewLine]",
                  FontSize->10], "\[IndentingNewLine]", 
                StyleBox[\(PA[2, 2]\),
                  FontSlant->"Italic"]}]}], 
            StyleBox[" ",
              FontSlant->"Italic"], 
            StyleBox["=",
              FontSlant->"Italic"], 
            
            StyleBox[\(\(60 + \((\(-10\) + 3\ n)\)\ x\^2\)\/\(60 + 
                    3\ n\ x\^2\)\),
              FontSlant->"Italic"]}], 
          StyleBox[";",
            FontSlant->"Italic"], 
          
          StyleBox[\(\((9)\)\[IndentingNewLine]\[IndentingNewLine]\ \ \ \ \ \ \
\ \(PA[4, 4]\  = \[IndentingNewLine]\ \((45360\ \((\(-50\) + 17\ n)\) + 
                      420\ \((1250 - 951\ n + 
                            178\ n\^2)\)\ x\^2 + \((\(-24500\) + 29100\ n - 
                            10849\ n\^2 + 1290\ n\^3)\) 
                        x\^4)\)/\((45360\ \((\(-50\) + 17\ n)\) + 
                      420\ \((350 - 645\ n + 178\ n\^2)\)\ x\^2 + 
                      15\ \((190\ n - 321\ n\^2 + 86\ n\^3)\)\ x\^4)\)\)\),
            FontSlant->"Italic"], 
          StyleBox[";",
            FontSlant->"Italic"], 
          StyleBox[" ",
            FontSlant->"Italic"], 
          
          StyleBox[\(\((10)\)\[IndentingNewLine]\[IndentingNewLine]\ \ \ \ \ \
\ \ \(PA[6, 
                  6]\  = \((a\_\(\(0\)\(\ \)\) + a\_\(\(2\)\(\ \)\)\ x\^2 + a\
\_\(\(4\)\(\ \)\)\ x\^4 + a\_\(\(6\)\(\ \)\)\ x\^6)\)\/\(7 \((b\_\(\(0\)\(\ \
\)\) + b\_\(\(2\)\(\ \)\)\ x\^2 + b\_\(\(4\)\(\ \)\)\ x\^4 + b\_\(\(6\)\(\ \)\
\)\ x\^6)\)\)\)\),
            FontSlant->"Italic"]}], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(a\_\(\(0\)\(\ \)\) = \ 
            389188800\ \((12372500 - 28353900\ n + 21372605\ n\^2 - 
                  6679392\ n\^3 + 749132\ n\^4)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(a\_\(\(2\)\(\ \)\) = 
            2494800\ \((\(-592900000\) + 1624109100\ n - 1644080680\ n\^2 + 
                  792866757\ n\^3 - 184792168\ n\^4 + 16782156\ n\^5)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(a\_\(\(4\)\(\ \)\) = 
            22680\ \((5780040000 - 18348690500\ n + 23045300300\ n\^2 - 
                  14873877965\ n\^3 + 5246107880\ n\^4 - 963525716\ n\^5 + 
                  72229136\ n\^6)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(a\_\(\(6\)\(\ \)\) = \((\(-3053351700000\) + 
                10729693415000\ n - 15644831683500\ n\^2 + 
                12377539036650\ n\^3 - 5750486943975\ n\^4 + 
                1567735653534\ n\^5 - 231903413748\ n\^6 + 
                14339949064\ n\^7)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(b\_\(\(0\)\(\ \)\) = 
            55598400 \((12372500 - 28353900\ n + 21372605\ n\^2 - 
                  6679392\ n\^3 + 749132\ n\^4)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(b\_\(\(2\)\(\ \)\) = 
            3207600 \((\(-30135000\) + 98545300\ n - 120932550\ n\^2 + 
                  68800285\ n\^3 - 18368304\ n\^4 + 1864684\ n\^5)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(b\_\(\(4\)\(\ \)\) = 
            3240 \((807765000 - 3857983500\ n + 7146037250\ n\^2 - 
                  6578113455\ n\^3 + 3170490776\ n\^4 - 762978732\ n\^5 + 
                  72229136\ n\^6)\)\),
          FontSlant->"Italic"], 
        StyleBox[",",
          FontSlant->"Italic"], 
        StyleBox["\[IndentingNewLine]",
          FontSlant->"Italic"], 
        StyleBox[\(\(\(b\_\(\(6\)\(\ \)\)\)\_\ \) = 
            n\ \((27533555000 - 124961404500\ n + 221524322250\ n\^2 - 
                    196938366435\ n\^3 + 92676531282\ n\^4 - 
                    21931005924\ n\^5 + 2048564152\ n\^6)\) . \ \((11)\)\),
          FontSlant->"Italic"]}], 
      StyleBox["\[IndentingNewLine]",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox[\(Note\ that\ first\ two\ Pade\ approximations\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(PA[2, 2]\ and\ PA[4, 4]\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], "\[IndentingNewLine]", 
        StyleBox[\(see\ \((9)\)\ and\ \((10)\)\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(are\ given\ first\ in\ [8]\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        RowBox[{
          StyleBox["where",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["they",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["are",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["denoted",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["as",
            FontSize->10], " ", 
          StyleBox[\(\[Theta]\_n\%\([1, 1]\)\),
            FontSlant->"Italic"], 
          StyleBox[\((\[Xi])\),
            FontSlant->"Italic"], 
          StyleBox["and",
            FontSize->10], " ", 
          StyleBox[\(\[Theta]\_n\%\([2, 2]\)\),
            FontSlant->"Italic"], 
          StyleBox[\((\[Xi])\),
            FontSlant->"Italic"], " ", 
          StyleBox["respectively",
            FontSize->10]}], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(see\ Eq . \ \((5)\)\ in\ [8] . \ 
              The\ third\ Pade\ approximation\ PA[6, 6]\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(formula\ \((11)\)\),
          FontSize->10], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{
              "and", " ", "forth", " ", "approximation", " ", "given", " ", 
                "in", " ", 
                StyleBox["Appendix",
                  FontSlant->"Italic"]}], ")"}], " ", "for", " ", "LEEn", " ",
             "solution", " ", "of", " ", "any"}],
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["parameter",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["n",
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["are",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["presented",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["here",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["at",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(first . \ Also\),
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["it",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["can",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["be",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["shown",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["that",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox["all",
          FontSize->10]}], 
      StyleBox["   ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          RowBox[{
            StyleBox["four",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["Pade",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["approximations",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["reduce",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["to",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["1",
              FontSlant->"Italic"]}], 
          StyleBox["-",
            FontSlant->"Italic"], 
          RowBox[{
            StyleBox[\(1\/\(\(6\)\(\ \)\)\),
              FontSlant->"Italic"], 
            StyleBox[\(x\^2\),
              FontSlant->"Italic"], " ", 
            StyleBox[
              RowBox[{
                StyleBox["a",
                  FontSize->10], "t"}]], " ", 
            StyleBox["n",
              FontSlant->"Italic"]}]}], 
        StyleBox["\[Rule]",
          FontSlant->"Italic"], 
        RowBox[{
          StyleBox[
            RowBox[{
              StyleBox["0",
                FontSlant->"Italic"], "."}]], " ", 
          StyleBox["Also",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["at",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["cases",
            FontSize->10]}]}], " "}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        StyleBox["n",
          FontSlant->"Italic"], 
        StyleBox["=",
          FontSlant->"Italic"], 
        RowBox[{
          RowBox[{
            StyleBox["1",
              FontSlant->"Italic"], " ", 
            StyleBox["and",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["n",
              FontSlant->"Italic"]}], 
          StyleBox["=",
            FontSlant->"Italic"], 
          RowBox[{
            StyleBox["5",
              FontSlant->"Italic"], 
            StyleBox[" ",
              FontSlant->"Italic"], 
            StyleBox["the",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["formulas",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox[\((9 - 11)\),
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["and",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["in",
              FontSize->10], 
            StyleBox["  ",
              FontSize->10], 
            StyleBox["Appendix",
              FontSize->10,
              FontSlant->"Italic"]}]}]}], 
      StyleBox["    ",
        FontSize->10,
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["provide",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["Pade",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["approximations",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["known",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          RowBox[{
            StyleBox["functions",
              FontSize->10], 
            StyleBox[":",
              FontSize->10], "  ", "\[IndentingNewLine]", " ", 
            StyleBox[\(\(\(sin \((x)\)\)\/x\) \((n = 1)\)\),
              FontSlant->"Italic"]}]}], 
        StyleBox[",",
          FontSlant->"Italic"], " ", 
        RowBox[{
          StyleBox["and",
            FontSize->10], " ", 
          StyleBox[\(\((1 + x\^2\/3)\)\^\(\(-1\)/2\)\),
            FontSlant->"Italic"], 
          StyleBox[" ",
            FontSlant->"Italic"], 
          RowBox[{
            StyleBox[\((n = 5)\),
              FontSlant->"Italic"], 
            StyleBox[".",
              FontSlant->"Italic"], "\[IndentingNewLine]", 
            StyleBox["In",
              FontSize->10]}], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["the",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["last",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["column",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["Table",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["1",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["the",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["values",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["another",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["parameter",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["useful",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["in",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["the",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["theory",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["polytropic",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["stars",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[\((see\ [1, 2])\),
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["are",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["also",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["given",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["according",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["to",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["Pade",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox[\(approximations . \ \[IndentingNewLine]We\),
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["note",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["that",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["values",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["in",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["Table",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["1",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["are",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["the",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["largest",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["accuracy",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["known",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["in",
            FontSize->10], 
          StyleBox["  ",
            FontSize->10], 
          StyleBox["literature",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          
          StyleBox[\(\((in\ [
                    8]\ the\ values\ of\ X\ and\ \[Mu]\ are\ given\ \
with\ \ 7\ \ decimals\ )\) . \[IndentingNewLine]The\),
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["one",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["important",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["aspect",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["these",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["calculations",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["is",
            FontSize->10], 
          StyleBox["  ",
            FontSize->10], 
          StyleBox["using",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["an",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["ability",
            FontSize->10]}]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      RowBox[{
        RowBox[{
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          RowBox[{
            StyleBox["Mathematica",
              FontSize->10,
              FontSlant->"Italic"], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["[",
              FontSize->10], 
            StyleBox["11",
              FontSize->10], 
            StyleBox["]",
              FontSize->10]}], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["of",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["exact",
            FontSize->10,
            FontSlant->"Italic"], 
          StyleBox[" ",
            FontSize->10,
            FontSlant->"Italic"], 
          StyleBox["calculations",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["with",
            FontSize->10], 
          StyleBox[" ",
            FontSize->10], 
          StyleBox["integers",
            FontSize->10,
            FontSlant->"Italic"]}], 
        StyleBox[",",
          FontSize->10], 
        StyleBox[" ",
          FontSize->10], 
        StyleBox[\(and\ obtained\ results\ in\ the\ last\ lines\ of\ Table\ 1\
\ are\ even\ more\),
          FontSize->10]}], 
      StyleBox[" ",
        FontSize->10]}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[" ",
        FontSize->10], 
      RowBox[{
        RowBox[{
          RowBox[{
            StyleBox["exact",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["and",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["we",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["omitted",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["several",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["last",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["decimals",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["in",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            StyleBox["presented",
              FontSize->10], 
            StyleBox[" ",
              FontSize->10], 
            RowBox[{
              StyleBox["results",
                FontSize->10], 
              StyleBox[".",
                FontSize->10], 
              StyleBox["\[IndentingNewLine]",
                FontSize->10], "\[IndentingNewLine]", 
              RowBox[{
                StyleBox["References",
                  "Section",
                  FontSize->10], 
                StyleBox["\[IndentingNewLine]",
                  FontSize->10], 
                StyleBox[
                  RowBox[{"  ", 
                    StyleBox[" ",
                      FontSize->10]}]], 
                StyleBox["[",
                  FontFamily->"Courier",
                  FontSize->10], 
                StyleBox["1",
                  FontFamily->"Courier",
                  FontSize->10], 
                StyleBox["]",
                  FontFamily->"Courier",
                  FontSize->10]}]}], 
            StyleBox[" ",
              FontFamily->"Courier",
              FontSize->10], 
            StyleBox[\(R . Emden . \ Gaskugeln . \ Teubner\),
              FontFamily->"Courier",
              FontSize->10]}], 
          StyleBox["-",
            FontFamily->"Courier",
            FontSize->10], 
          StyleBox["Verlag",
            FontFamily->"Courier",
            FontSize->10]}], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(Leipzig\ 1907. \[IndentingNewLine]\ \ \ \ \ \ \ \ \ [
              2]\ \ S . \ Chandrasekhar . \ 
              An\ Introduction\ to\ the\ Study\ of\ Stellar\ Structure . \ 
              Dover\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(N . Y . \ 1967. \[IndentingNewLine]\ \ \ \ \ \ [3] 
            L . E . \ Elsgoltz . \ Ordinary\ Differential\ Equations . \ 
              Gostekhizdat\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(M - 
            L . \ 1950. \[IndentingNewLine]\ \ \ \ [4]\ Z . F . \ Seidov\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(R . Kh . \ Kuzakhmedov\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(Astron . \ Zh . \ 54\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(707\ \((1977)\) . \ \[IndentingNewLine]\ \ \ \ \ \ \ \ \ \
\([5]\)\ M . V . \ Medvedev\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(G . \ Rubicki\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(arXiv : 
            astro - ph/
                  0010621\ \((2001)\) . \[IndentingNewLine]\ \ \ \([6]\)\ U . 
                  M . \ Schaudt\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(Ann . \ Henri\ Poincare\ 1\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(945\ \((2000)\) . \[IndentingNewLine]\ \ \ \ \ \ \ \ \([7]\
\)\ Z . F . \ Seidov\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(Dokl . \ AN\ Azerb . \ SSR\ 35\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(no . \ 1\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(21\ \ \((1979)\) . \[IndentingNewLine]\ \ \ \ \ \ \ \ \
\([8]\)\ P . \ Pascual\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(Astron . \ Astrophys . \ 60\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(161\ \((1977)\) . \[IndentingNewLine]\ \ \ \ \ \ \ \ \([9]\
\)\ \ Z . F . \ Seidov\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(R . Kh . \ Kuzakhmedov\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(Astron . \ Zh . \ 55\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[" ",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(1250\ \((1978)\) . \[IndentingNewLine]\ \ \ \ \ \ \ \ \
\([10]\) Z . F . \ Seidov\),
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[",",
          FontFamily->"Courier",
          FontSize->10], 
        StyleBox[\(arXiv : 
            astro - ph/
                  0003430\ \((2000)\) . \[IndentingNewLine]\ \ \([11]\)\ www \
. wolfram . com\),
          FontFamily->"Courier",
          FontSize->10]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox["Appendix",
        "Subsection"], 
      StyleBox["\[IndentingNewLine]",
        "Subsection"]}], "\[IndentingNewLine]", 
    StyleBox[\(PA[8, 
            8]\  = \((c\_\(\(0\)\(\ \)\) + c\_\(\(2\)\(\ \)\)\ x\^2 + \
c\_\(\(4\)\(\ \)\)\ x\^4 + c\_\(\(6\)\(\ \)\)\ x\^6\  + \ c\_\(\(8\)\(\ \)\)\ \
x\^8)\)\/\(7 \((d\_\(\(0\)\(\ \)\) + d\_\(\(2\)\(\ \)\)\ x\^2 + d\_\(\(4\)\(\ \
\)\)\ x\^4 + d\_\(\(6\)\(\ \)\)\ x\^6\  + \ d\_\(\(8\)\(\ \)\)\ x\^8)\)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(c\_0 = 
          2778808032000\ \((\(-40539499623000000\) + 219612227381050000\ n - 
                511477654026990000\ n\^2 + 676587517878560000\ n\^3 - 
                562530934795015800\ n\^4 + 305353039511462775\ n\^5 - 
                108282312996133392\ n\^6 + 24204097219027016\ n\^7 - 
                3097602512909376\ n\^8 + 173153049930352\ n\^9)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(c\_2\  = 
            2724321600\ \((15975797005665000000 - 93812750271259250000\ n + 
                  241429498430852550000\ n\^2 - 360556559054312350000\ n\^3 + 
                  347275338859032654000\ n\^4 - 225793301183157240975\ n\^5 + 
                  100428697440662407020\ n\^6 - 30180690880628440984\ n\^7 + 
                  5866332008193485952\ n\^8 - 666264385302502832\ n\^9 + 
                  33596198313370944\ n\^10)\);\),
        FontSlant->"Italic"], 
      StyleBox[" ",
        FontSlant->"Italic"]}], "\[IndentingNewLine]", 
    StyleBox[\(c\_4\  = \ 
          162162000\ \((\(-34824713815584000000\) + 
                219927173906802600000\ n - 618139426187842370000\ n\^2 + 
                1025173743779465588000\ n\^3 - 1117966339422572119000\ n\^4 + 
                842979927142782418180\ n\^5 - 448722785885998170189\ n\^6 + 
                168636577073120251356\ n\^7 - 43848080862147504184\ n\^8 + 
                7512720295827146176\ n\^9 - 763484427675133520\ n\^10 + 
                34874154904325696\ n\^11)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(c\_6\  = 
          83160\ \((3335453741881800000000 - 22401401379882945000000\ n + 
                67833175458094929750000\ n\^2 - 
                122889080323677572450000\ n\^3 + 
                148688095352232932540000\ n\^4 - 
                126727796509387793947000\ n\^5 + 
                78043362960923937418225\ n\^6 - 
                34984902378314001772500\ n\^7 + 
                11325758084851776233616\ n\^8 - 
                2581295474254677262096\ n\^9 + 393027792921365904112\ n\^10 - 
                35888044595615811200\ n\^11 + 
                1486082910296883968\ n\^12)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(c\_\(\(8\)\(\ \)\) = \(-3935358993175533000000000\) + 
            27489086733745765800000000\ n - 
            87587066649022538342500000\ n\^2 + 
            169052069768274963800250000\ n\^3 - 
            220942942891951760335450000\ n\^4 + 
            206673732164689256567505000\ n\^5 - 
            142377428239163824382367250\ n\^6 + 
            73111265402595395694175125\ n\^7 - 
            27964513897868903037647750\ n\^8 + 
            7861679390615108424720096\ n\^9 - 
            1577321939775971114089424\ n\^10 + 
            213635703656397601638096\ n\^11 - 
            17487522793907552014304\ n\^12 + 652628789624858161536\ n\^13;\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(d\_\(\(0\)\(\ \ \)\) = \ 
          2778808032000\ \((\(-40539499623000000\) + 219612227381050000\ n - 
                511477654026990000\ n\^2 + 676587517878560000\ n\^3 - 
                562530934795015800\ n\^4 + 305353039511462775\ n\^5 - 
                108282312996133392\ n\^6 + 24204097219027016\ n\^7 - 
                3097602512909376\ n\^8 + 173153049930352\ n\^9)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(d\_\(\(2\)\(\ \)\) = \ 
          8172964800\ \((3028027356585000000 - 18826223872160250000\ n + 
                51492765748754750000\ n\^2 - 81845560338319050000\ n\^3 + 
                83881693314626656000\ n\^4 - 57961094822069523075\ n\^5 + 
                27340234743773243460\ n\^6 - 8688664784464616088\ n\^7 + 
                1779913193666297344\ n\^8 - 212276122271447664\ n\^9 + 
                11198732771123648\ n\^10)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(d\_\(\(4\)\(\ \)\) = 
          32432400\ \((\(-46946420101350000000\) + 337879669634104500000\ n - 
                1084804099841582050000\ n\^2 + 2053550229663198700000\ n\^3 - 
                2549884065663832883000\ n\^4 + 2182180740630633402950\ n\^5 - 
                1313346140402699046975\ n\^6 + 555572535897326622972\ n\^7 - 
                161765775591138321896\ n\^8 + 30859692537952223456\ n\^9 - 
                3470706639638745712\ n\^10 + 174370774521628480\ n\^11)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    StyleBox[\(d\_6 = 
          83160\ \((283936435294050000000 - 2471215787875117500000\ n + 
                9596132853796098750000\ n\^2 - 
                22046318286704593700000\ n\^3 + 
                33457928005411825895000\ n\^4 - 
                35407121047497988629250\ n\^5 + 
                26826302480245895755525\ n\^6 - 
                14669178502968121829460\ n\^7 + 
                5745112561862418989088\ n\^8 - 1571007418300434014512\ n\^9 + 
                284607051855194912368\ n\^10 - 30664360468491604352\ n\^11 + 
                1486082910296883968\ n\^12)\);\),
      FontSlant->"Italic"], "\[IndentingNewLine]", 
    RowBox[{
      StyleBox[\(d\_\(\(8\)\(\ \)\)\),
        FontSlant->"Italic"], 
      StyleBox["=",
        FontSlant->"Italic"], 
      RowBox[{
        StyleBox["9",
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        StyleBox["n",
          FontSlant->"Italic"], 
        StyleBox[" ",
          FontSlant->"Italic"], 
        RowBox[{
          
          StyleBox[\((17434185082476750000000 - 146647625747614792500000\ n + 
                551814890871351833250000\ n\^2 - 
                1231952674494568458250000\ n\^3 + 
                1822280070039019266490000\ n\^4 - 
                1885364478216564017185250\ n\^5 + 
                1400770499278411609550225\ n\^6 - 
                753286798160886430110090\ n\^7 + 
                290902568097394058143104\ n\^8 - 
                78620673835912275662576\ n\^9 + 
                14104705308862137378704\ n\^10 - 
                1507180671042570654496\ n\^11 + 
                72514309958317573504\ n\^12)\),
            FontSlant->"Italic"], 
          StyleBox[".",
            FontSlant->"Italic"], 
          StyleBox["\[IndentingNewLine]",
            FontSlant->"Italic"], 
          StyleBox["\[IndentingNewLine]",
            FontSlant->"Italic"], "\[IndentingNewLine]", 
          "\[IndentingNewLine]"}]}]}]}], "Text",
  PageWidth->PaperWidth,
  TextAlignment->Left,
  TextJustification->1]
}, Open  ]]
},
FrontEndVersion->"4.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 695}},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PrintingMargins"->{{54, 54}, {72, 72}},
"PrintCellBrackets"->False,
"PrintRegistrationMarks"->True,
"PrintMultipleHorizontalPages"->False},
Magnification->1.5,
StyleDefinitions -> "Default.nb"
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1739, 51, 874, 25, 280, "Title"],
Cell[2616, 78, 96336, 3114, 7179, "Text"]
}, Open  ]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


